Software Pipelining for Quantum Loop Programs

We propose a method for performing software pipelining on quantum for-loop programs, exploiting parallelism in and across iterations. We redefine concepts that are useful in program optimization, including array aliasing, instruction dependency and resource conflict, this time in optimization of quantum programs. Using the redefined concepts, we present a software pipelining algorithm exploiting instruction-level parallelism in quantum loop programs. The optimization method is then evaluated on some test cases, including popular applications like QAOA, and compared with several baseline results. The evaluation results show that our approach outperforms loop optimizers exploiting only in-loop optimization chances by reducing total depth of the loop program to close to the optimal program depth obtained by full loop unrolling, while generating much smaller code in size. This is the first step towards optimization of a quantum program with such loop control flow as far as we know.

==> qasm/build_qasm.sh <==
BASE_NAME=$1
BUILD_PATH=build/$1
OUT_FILE=out/$1.pdf
INPUT_FILE=qasm/$1.qasm
INPUT_TEX=$BUILD_PATH/figure.tex
RAW_PDF=$BUILD_PATH/figure.pdf
MD5_PATH=$BUILD_PATH/checksum.md5


echo Building $OUT_FILE
if [ ! -e $INPUT_FILE ] ;then
    echo QASM file not found!;
    exit 1;
fi
mkdir -p $BUILD_PATH
mkdir -p out
if md5sum -c $MD5_PATH ; then
    echo Nothing to be done.
    exit 0;
fi

md5sum $INPUT_FILE > $MD5_PATH
python2 qasm2tex.py $INPUT_FILE > $INPUT_TEX
pdflatex -output-directory=$BUILD_PATH $INPUT_TEX
pdfcrop $RAW_PDF $OUT_FILE

==> qasm/qasm2tex.py <==
#!/usr/bin/python
#
# File:   qasm2tex.py
# Date:   22-Mar-04
# Author: I. Chuang <ichuang@mit.edu>
#
# Python program to convert qasm to latex (and optionally generate ps/epsf/pdf)
#
# Usage:   qasm2tex in.qasm
#
# Outputs: latex file (to stdout)
#
# Notes: qasm instructions are as follows.  Lines begining with '#'
# are comments.  All other lines should be of the form <b>op<b>args
# where <b> is whitespace, and op-args pairs are:
#
# qubit   name,initval
# cbit    name,initval
# measure qubit
# H       qubit
# X	  qubit
# Y	  qubit
# Z	  qubit
# S       qubit
# T       qubit
# nop	  qubit
# zero    qubit
# discard qubit
# slash   qubit
# dmeter  qubit
# cnot    ctrl,target
# c-z     ctrl,target
# c-x     ctrl,target
# toffoli ctrl1,ctrl2,target
# ZZ      b1,b2
# SS      b1,b2
# swap    b1,b2
# Utwo    b1,b2
# space   qubit
# def     opname,nctrl,texsym
# defbox  opname,nbits,nctrl,texsym
#
# Where:
#
# def     - define a custom controlled single-qubit operation, with
#           opname  = name of gate operation
#           nctrl   = number of control qubits
#           texsym  = latex symbol for the target qubit operation
# defbox  - define a custom muti-qubit-controlled multi-qubit operation, with
#           opname  = name of gate operation
#           nbits   = number of qubits it acts upon
#           nctrl   = number of control qubits
#           texsym  = latex symbol for the target qubit operation
# qubit   - define a qubit with a certain name (all qubits must be defined)
#           name    = name of the qubit, eg q0 or j2 etc
#           initval = initial value (optional), eg 0
# cbit    - define a cbit with a certain name (all cbits must be defined)
#           name    = name of the cbit, eg c0
#           initval = initial value (optional), eg 0
# H       - single qubit operator ("hadamard")
# X       - single qubit operator 
# Y       - single qubit operator 
# Z       - single qubit operator
# S       - single qubit operator
# T       - single qubit operator
# nop     - single qubit operator, just a wire
# space   - single qubit operator, just an empty space
# dmeter  - measure qubit, showing "D" style meter instead of rectangular box
# zero    - replaces qubit with |0> state
# discard - discard qubit (put "|" vertical bar on qubit wire)
# slash   - put slash on qubit wire
# measure - measurement of qubit, gives classical bit (double-wire) output
# cnot    - two-qubit CNOT
# c-z     - two-qubit controlled-Z gate
# c-x     - two-qubit controlled-X gate
# swap    - two-qubit swap operation 
# Utwo    - two-qubit operation U
# ZZ      - two-qubit controlled-Z gate, symmetric notation; two filled circles
# SS      - two-qubit gate, symmetric; open squares
# toffoli - three-qubit Toffoli gate
#
#-----------------------------------------------------------------------------
#
# Patched 02-Nov-04 by P. Oscar Boykin to allow arbitrarily large circuits
# (old version used to run out when chr() returned a non-alpha character)
# 
#-----------------------------------------------------------------------------
#
# $Log: qasm2tex.py,v $
# Revision 1.21  2004/03/25 15:36:59  ike
# special case for bullet target
# switched ZZ to using filled circles
# SS is now the two-qubit op with open squares
#
# Revision 1.20  2004/03/25 05:32:35  ike
# added comments for new gates
#
# Revision 1.19  2004/03/25 05:09:54  ike
# moved qubit labels to def's
# added ZZ, slash, discard, dmeter
#
# Revision 1.18  2004/03/24 20:49:03  ike
# more comments
#
# Revision 1.17  2004/03/24 20:47:08  ike
# comments for S,T
#
# Revision 1.16  2004/03/24 20:40:58  ike
# comments for swap
#
# Revision 1.15  2004/03/24 20:40:30  ike
# added swap gate
#
# Revision 1.14  2004/03/24 20:16:18  ike
# comments
#
# Revision 1.13  2004/03/24 20:15:27  ike
# multi-qubit controlled multi-qubit gates now work
# added space
#
# Revision 1.12  2004/03/24 19:24:30  ike
# muliqubit gate targets can now be in any order
# error checking is done for duplicate targets
#
# Revision 1.11  2004/03/24 18:04:17  ike
# added multi qubit gates
#
# Revision 1.10  2004/03/24 16:38:55  ike
# added zero, S,T,U
#
# Revision 1.9  2004/03/24 04:39:36  ike
# added copyright
#
# Revision 1.8  2004/03/24 03:22:43  ike
# added more comments
#
# Revision 1.7  2004/03/24 03:12:55  ike
# qubits can now have initial values
#
# Revision 1.6  2004/03/24 00:36:06  ike
# multiple controls on qubit now work
#
# Revision 1.5  2004/03/23 23:59:44  ike
# custom gate def's now work; see test4.qasm
#
# Revision 1.4  2004/03/23 23:42:35  ike
# new version with global gate definition table
#
# Revision 1.3  2004/03/23 23:13:36  ike
# working version, switches between single and double wires automatically
#
# Revision 1.2  2004/03/23 21:05:29  ike
# rcs log
#
#-----------------------------------------------------------------------------
#
# Copyright (c) 2004 Isaac L. Chuang <ichuang@mit.edu>
#
# This file, qasm2tex, is part of qasm2circ
#
# qasm2tex is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2 of the License, or
# (at your option) any later version.
#
# qasm2tex is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with qasm2tex; if not, write to the Free Software
# Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
#
# -*-Python-*-

import re
import sys
import os
import fileinput
from struct import *
from string import *

#-----------------------------------------------------------------------------

def do_error(msg):	# global error handler
    sys.stderr.write('ERROR: ' + msg + '\n')
    sys.exit(-1)

#-----------------------------------------------------------------------------

def num2name(num):	# convert a number to a name
	if( num == 0 ):
	  return "";
	elif( num <= 26 ):
	  return chr(num+64)
	else:
	  return chr( (num % 26) + 64) + num2name(num/26)

#-----------------------------------------------------------------------------

class qgate:		# quantum gate class

    def __init__(self,op,args,linenum):

        self.name = op			# gate name
        self.args = args		# arguments to gate
        self.qubits = args.split(',')	# name of qubits we act upon
        self.timeseq = 0		# time sequence number
        self.id = 0			# gate ID number (unique)
        self.endtex = ''		# latex to output after xymatrix
        self.xy = {}			# gate xy ID table
        self.yloc = {}			# y-location of qubits we act upon
        self.wiretype = {}		# wire type for this gate/qubit
        self.linenum = linenum		# line number of input where gate used

        # do a quick syntax check to make sure number of operands is correct
        # and that the gate exists
        if not GateMasterDef.has_key(self.name):
            s = (self.linenum, self.name, self.args)
            do_error("[qgate] OOPS! line %d unknown gate op %s on %s" % s)

        # retrieve information about gate from master table
        (self.nbits, self.nctrl, self.texsym) = GateMasterDef[self.name]
            
        # check if the operand has the right number of bits
        if (len(self.qubits) != self.nbits): # right # bits?
            s = (self.linenum, self.name + " " + self.args, len(self.qubits), self.nbits)
            do_error("[qgate] OOPS! line %d wrong number of qubits in %s [%d %d]" % s)

        # check for duplicate operands
        x = self.qubits
        if ([ x.count(qb) for qb in x ].count(1) < len(x)):
            s = (self.linenum, self.name + " " + self.args)
            do_error("[qgate] OOPS! line %d duplicate bit operands in %s" % s)

    def set_bittype(self,qb,cbit):	# set qubit type (cbit/qbit)
        self.wiretype[qb] = cbit

    def make_id(self,qb2idx):		# make gate ID's, eg gAB
        for qb in self.qubits:
            self.xy[qb] = self.xyid(qb2idx[qb])
            self.yloc[qb] = qb2idx[qb]	# y (vertical) location of qubit

    def xid(self):			# return ID string for gate timestep
        return('g%s' % (num2name(self.timeseq)))

    def xyid(self,qubitnum):		# return ID string for gate/qubit
        return('%s%s%s' % (self.xid(),'x',num2name(qubitnum)))

    def latex(self):			# output latex/xypic/xyqcirc for gate

        def defid(k,op):		# latex def for given gate & qubit
            myid = self.xy[self.qubits[k]]
            wires = ['\w','\W']		# \w = single, \W = double wire
            mywire = wires[self.wiretype[self.qubits[k]]]
            return('\def\%s{%s%s\A{%s}}' % (myid,op,mywire,myid))

        def get_wiretype(qubits):	# figure out wire type for verticals
            # if any control is classical (double-wire) then all should be
            if(sum([ self.wiretype[x] for x in qubits])>0):
                wt = '='		# wire type = cbit
            else:
                wt = '-'		# wire type = qubit
            return(wt)

        def do_multiqubit(nbits,nctrl,u):	# multiple-qubit operation
            # first do target qubits (big box)
            s = []
            targets = self.qubits[nctrl:]
            ytab = [ self.yloc[qb] for qb in targets ]
            idx = ytab.index(min(ytab))	# find which qubit is first
            qb = targets[idx]		# handle first qubit specially

            ytop = min(ytab)		# remember y location & ID of top qubit
            xytop = self.xy[qb]
            ybot = max(ytab)		# and bottom
            xybot = self.xy[targets[ytab.index(ybot)]]

            myid = self.xy[qb]		# top qubit gets \gnqubit{u}{ddd...}
            dstr = 'd'*(nbits-nctrl-1)
            wires = ['\w','\W']		# \w = single, \W = double wire
            w = wires[self.wiretype[qb]]
            s.append(r'\def\%s{\gnqubit{%s}{%s}%s\A{%s}}'%(myid,u,dstr,w,myid))
            firstqb = qb
            for qb in targets:		# loop over target bits
                if (qb==firstqb):	# skip first qubit
                    continue
                myid = self.xy[qb]	# non-first bits get \gspace{u}
                w = wires[self.wiretype[qb]]
                s.append(r'\def\%s{\gspace{%s}%s\A{%s}}' % (myid,u,w,myid))
                
            # now do control qubits
            controls = self.qubits[:nctrl]
            for k in range(nctrl):	# loop over all control qubits
                s.append(defid(k,r'\b'))		# bullets on controls

            # create vertical wires
            # if any control is classical (double-wire) then all should be
            wt = get_wiretype(controls)
            for qb in controls: 	# loop over all ctrl qubits
                # endtex = latex commands which appear after xymatrix body
                # such as the vertical wires
                if self.yloc[qb] < ytop:
                    self.endtex += r'\ar@{%c}"%s";"%s"' %(wt,xytop,self.xy[qb])
                else:
                    self.endtex += r'\ar@{%c}"%s";"%s"' %(wt,xybot,self.xy[qb])

            # done with multi-qubit op
            return(join(s,'\n'))		# return with latex def's

        def ctrl_op(nctrl,u):		# controlled operation
            s = []
            for k in range(nctrl):	# loop over all control qubits
                s.append(defid(k,r'\b'))		# bullets on controls
            s.append(defid(nctrl,u))	# add target op 
            s = join(s,'\n')

            # create vertical wires
            qbtarget = self.xy[self.qubits[-1]]	
            wt = get_wiretype(self.qubits[0:-1])
            for qb in self.qubits[0:-1]: # loop over all ctrl-target pairs
                # endtex = latex commands which appear after xymatrix body
                # such as the vertical wires
                self.endtex += r'\ar@{%c}"%s";"%s"' % (wt,qbtarget,self.xy[qb])

            return(s)

        def check_multi_qubit_gate_targets(nctrl):
            # gate targets (not controls) must be consecutive bits
            ytab = [self.yloc[qb] for qb in self.qubits[nctrl:]]
            ytab.sort()
            for k in range(len(ytab)-1):
                if (ytab[k+1]-ytab[k]!=1):
                    s = (self.linenum, self.name + " " + self.args)
                    do_error('[qgate] OOPS! line %d multi-qubit gate targets not consecutive %s' % s)

        def double_sym_gate(texsym):
            wt = get_wiretype(self.qubits)
            qb0 = self.xy[self.qubits[0]]
            qb1 = self.xy[self.qubits[1]]
            self.endtex += r'\ar@{%c}"%s";"%s"' % (wt,qb0,qb1)
            return(defid(0,texsym) + '\n' + defid(1,texsym))

        # main routine to generate latex
        (nbits, nctrl, texsym) = GateMasterDef[self.name]
        if(self.name=='zero'):		# special for zero: no wire
            myid = self.xy[self.qubits[0]]
            return('\def\%s{%s\A{%s}}' % (myid,texsym,myid))
        if(self.name=='space'):		# special for space: no wire
            myid = self.xy[self.qubits[0]]
            return('\def\%s{\A{%s}}' % (myid,myid))
        if(self.name=='ZZ'):		# special for ZZ gate
            return(double_sym_gate(texsym))
        if(self.name=='ZZ2'):		# special for ZZ2 gate
            return(double_sym_gate(texsym))
        if(self.name=='SS'):		# special for SS gate
            return(double_sym_gate(texsym))
        if(self.name=='swap'):		# special for swap gate
            return(double_sym_gate(texsym))
        if(nbits-nctrl>1):			# multi-qubit gate
            check_multi_qubit_gate_targets(nctrl)
            return(do_multiqubit(nbits,nctrl,texsym))
        if(nctrl==0):
            return(defid(0,texsym))		# single qubit op
        else: 
            return(ctrl_op(nctrl,texsym))	# controlled-single-qubit op

#-----------------------------------------------------------------------------

class qasm_parser:	# parser for qasm; inputs lines, returns
    			# tables of comments, names, and gates

    def __init__(self,fp):

        self.nametab = []	# table of bit names
        self.gatetab = []	# table of gates
        self.typetab = []	# table of bit types (0=qubit, 1=cbit)
        self.comments = ''	# string with comments from original qasm file

        linenum = 0		# line number counting, for error messages
        
        for line in fp:		# loop over input lines

            linenum += 1	# line number counter
            
            if(line[0]=='#'):
                self.comments += line 
                continue
            else:
                self.comments += "% " + line 	# optional - include all input

            # qubit spec - syntax: qubit name
            m = re.compile('\s+qubit\s+(\S+)').search(line)
            if(m):
                self.nametab.append(m.group(1))	# add name
                self.typetab.append(0)		# add as qubit
                # print "qubit: %s" % m.group(1)
                continue

            # cbit spec - syntax: cbit name
            m = re.compile('\s+cbit\s+(\S+)').search(line)
            if(m):
                self.nametab.append(m.group(1))	# add name
                self.typetab.append(1)		# add as cbit
                # print "cbit: %s" % m.group(1)
                continue

            # gate definition spec - syntax: def name,num-ctrl-qubits,texsym
            # this is for controlled single-qubit operations only
            m = re.compile("\s+def\s+(\S+),'(.*)'").search(line)
            if(m):
                (name,nctrl) = m.group(1).split(',')
                tex = m.group(2)
                if(tex=='bullet'):	      # special for bullet, no \op{}
                    texsym = r'\b'
                elif(tex.find(r'\dmeter')>=0):  # if meas, don't put in \op{}
                    texsym = tex
                else:
                    texsym = '\op{%s}' % tex
                nctrl = int(nctrl)
                if GateMasterDef.has_key(name):
                    print "[qasm_parser] oops! duplicate def for op %s" % line
                else:
                    GateMasterDef[name] = (nctrl+1, nctrl, texsym)
                # print "definition: %s" % m.group(1)
                continue

            # box-gate definition spec - syntax: defbox name,nbits,nctrl,texsym
            # this is for multi-qubit controlled multi-qubit operations
            m = re.compile("\s+defbox\s+(\S+),'(.*)'").search(line)
            if(m):
                (name,nbits,nctrl) = m.group(1).split(',')
                texsym = m.group(2)
                nbits = int(nbits)
                nctrl = int(nctrl)
                if GateMasterDef.has_key(name):
                    print "[qasm_parser] oops! duplicate def for op %s" % line
                else:
                    GateMasterDef[name] = (nbits, nctrl, texsym)
                # print "definition: %s" % m.group(1)
                continue

            # gate acting on qubits
            m = re.compile('\s+(\S+)\s+(\S+)').search(line)
            if(m):
                op = m.group(1)
                args = m.group(2)
                self.gatetab.append(qgate(op,args,linenum))

#-----------------------------------------------------------------------------

class qcircuit:		# quantum circuit class

    def __init__(self,bitnames,typetab):

        self.initval = {}	# qubit initial values
        self.is_cbit = {}	# flags to see if a bit is qubit or cbit
        self.setnames(bitnames,typetab)	# set names & types of qubits
        self.qbtab = {}		# initialize qubit table (assoc array)
				# each element in qbtab holds an array
                                # of IDs for gates acting on that qubit
        self.qb2idx = {}	# translate from name to index
        k = 1
        for name in self.qubitnames:	# create index for name->idx translate
            self.qbtab[name] = []	# array of gates on this qubit
            self.qb2idx[name] = k	# index for this qubit
            # print "%% [qcircuit] qubit %s (id=%d)" % (name,k)
            k += 1
        self.optab = []		# initialize table of gates
        self.circuit = []	# initialize table of circuit timesteps
        self.matrix = []	# initialize null circuit matrix

    def setnames(self,names,types):	# set bit names and types (+ initval)

        def do_name(n,type):		# set names & extract initial values
            tmp = n.split(',')			# check for initial value
            self.qubitnames.append(tmp[0])	# add to name list
            self.is_cbit[tmp[0]] = type		# 0 = qubit, 1 = cbit
            if(len(tmp)>1):
                self.initval[tmp[0]] = tmp[1]	# add initial value for qubit

        self.qubitnames = []
        for k in range(len(names)):		# loop over qubit names
            do_name(names[k],types[k])		# process name and type

    def add_op(self,gate):	# add gate to circuit

        self.optab.append(gate)		# put gate into table of gates
        gate.id = len(self.optab)-1	# give the gate a unique ID number
        # print "%% adding op %s(%s) IDs: %s" % (gate.name,gate.args,
        #                                       join(gate.xy.values(),','))
        
        for qb in gate.qubits:		# put gate on qubits it acts upon
            if(self.qbtab.has_key(qb)==0):	# check for syntax error
                s = (qb,gate.linenum,gate.name + ' ' + gate.args)
                do_error('[qcircuit] No qubit %s in line %d: "%s"' % s)
            if(len(self.qbtab[qb])==0):	# if first gate, timestep = 1
                ts = 1
            else:			# otherwise, timestep = last+1
                ts = self.optab[self.qbtab[qb][-1]].timeseq+1
            self.qbtab[qb].append(gate.id)
            if(ts>gate.timeseq):	# set timeseq number for gate
                gate.timeseq = ts	# to be largest of its qubits

        gate.make_id(self.qb2idx)	# make gate ID's (do after timestep)

        if(gate.timeseq > len(self.circuit)):	# add new timestep if necessary
            self.circuit.append([])
        self.circuit[gate.timeseq-1].append(gate.id)	# add gate to circuit
        
    def output_sequence(self):	# output time-sequence of gates
        k = 1				# timestep counter
        for timestep in self.circuit:	# loop over timesteps
            print "%%  Time %02d:" % k
            for g in timestep:		# loop over events in this timestep
                op = self.optab[g]
                print "%%    Gate %02d %s(%s)" % (op.id,
                                                     op.name,op.args)
            k += 1
        print ""

    def output_matrix(self):	# output circuit matrix, of qubit vs timestep

        if(len(self.matrix)==0):	# make circuit matrix if not done
            self.make_matrix()

        k = 0
        print "% Qubit circuit matrix:\n%"
        for y in self.matrix:	# loop over qubits
            print '%% %s: %s' % (self.qubitnames[k],join(y,', '))
            k += 1

    def make_matrix(self):	# make circuit matrix, of qubit vs timestep
        
        self.matrix = []
        ntime = len(self.circuit)+2	# total number of timsteps
        wires = ['n','N']		# single or double wire for qubit/cbit

        for qb in self.qubitnames:	# loop over qubits
            self.matrix.append([])	# start with empty row
            k = 1			# timestep counter
            cbit = self.is_cbit[qb]	# cbit=0 means qubit type (single wire)
            gidtab = self.qbtab[qb]	# table of gate IDs
            for gid in gidtab:		# loop over IDs for gates on qubit
                g = self.optab[gid]	# gate with that ID
                while(g.timeseq>k):	# output null ops until gate acts
                    self.matrix[-1].append('%s  ' % wires[cbit])
                    k += 1		# increment timestep  
                g.set_bittype(qb,cbit)	# set qubit type (cbit/qubit)
                self.matrix[-1].append(g.xy[qb])
                k += 1			# increment timestep
                if(g.texsym=='\meter'):	# if measurement gate then cbit=1
                    cbit = 1
                if(g.texsym.find('\dmeter')>=0): # alternative measurement gate
                    cbit = 1
                if(g.name=='measure'):	# if measurement gate then cbit=1
                    cbit = 1		# switch to double wire
                if(g.name=='zero'):	# if zero gate then cbit=0
                    cbit = 0		# switch to single wire
            while(k<ntime):		# fill in null ops until end of circuit
                k += 1			# unless last g was space or discard
                if((g.name!='space')&(g.name!='discard')):
                    self.matrix[-1].append('%s  ' % wires[cbit])

    def qb2label(self,qb):	# make latex format label for qubit name

        m = re.compile('([A-z]+)(\d+)').search(qb)
        if(m):			# make num subscript if name = alpha+numbers
            label = "%s_{%s}" % (m.group(1),m.group(2))
        else:
            label = qb			# othewise use just what was specified
        if(self.is_cbit[qb]):
            if(self.initval.has_key(qb)):	# qubit has initial value?
                label = r'   {%s = %s}' % (label,self.initval[qb])
            else:
                label = r'   {%s}' % (label)
        else:
            if(self.initval.has_key(qb)):	# qubit has initial value?
                label = r'\qv{%s}{%s}' % (label,self.initval[qb])
            else:
                label = r' \q{%s}' % (label)
        return(label)

    def output_latex(self):	# output latex with xypic for circuit

        if(len(self.matrix)==0):	# make circuit matrix if not done
            self.make_matrix()

        print ''
        print r'\documentclass[11pt]{article}'        # output latex header
        print r'\input{xyqcirc.tex}'

        # now go through all gates and output latex definitions
        print ""
        print "% definitions for the circuit elements\n"
        for g in self.optab:
            print g.latex()		# output \def\gXY{foo} lines

        # now output defs for qubit labels and initial states
        print ""
        print "% definitions for bit labels and initial states\n"
        for j in range(len(self.matrix)):
            qb = self.qubitnames[j]
            print r"\def\b%s{%s}" % (num2name(j+1),self.qb2label(qb))

        # now output circuit
        print ""
        # print r'\xymatrix@R=15pt@C=12pt{'
        print "% The quantum circuit as an xymatrix\n"
        print r'\xymatrix@R=5pt@C=10pt{'

        ntime = len(self.circuit)+2	# total number of timsteps
        j = 0				# counter for timestep
        stab = []			# table of strings
        for y in self.matrix:		# loop over qubits
            qb = self.qubitnames[j]	# qubit name
            ops = join(map(lambda(x):'\\'+x,y),' &')
            stab.append(r'\b%s & %s' % (num2name(j+1),ops)) 
            j += 1			# increment timestep
        stab[0] = '    ' + stab[0]
        print join(stab,'\n\\\\  ')

        # now go through all gates and output final latex (eg vertical lines)
        print "%"
        print "% Vertical lines and other post-xymatrix latex\n%"
        for g in self.optab:
            if(g.endtex!=""):
                print g.endtex		# output end latex commands

        # now end the xymatrix & latex document
        print r'}'
        print ''
        print r'\end{document}'

#-----------------------------------------------------------------------------
# master gate definition table (global definition)
#
# Format = name : (nbits, nctrl, texsym)
#
# where:
#
# name     - text name of the gate op
# nbits    - total number of qubits gate acts upon
# nctrl    - number of control qubits
# texsym   - latex code for the operator target qubit
#
# This model assumes single qubit operations and multiple-qubit controlled
# single qubit operations.
#
# Note that GateMasterDef is modified by qasm_parser

GateMasterDef = {'cnot'     : ( 2 , 1 , '\o'        ),
                 'ZZ1'     : ( 2 , 1 , r'\wb'        ),
                 'ZZ2'     : ( 2 , 0 , r'\wb'        ),
                 'c-z'      : ( 2 , 1 , '\op{Z}'    ),
                 'c-x'      : ( 2 , 1 , '\op{X}'    ),
                 'measure'  : ( 1 , 0 , '\meter'    ),
                 'dmeter'   : ( 1 , 0 , '\dmeter{}' ),
                 'h'        : ( 1 , 0 , '\op{H}'    ),
                 'H'        : ( 1 , 0 , '\op{H}'    ),
                 'X'        : ( 1 , 0 , '\op{X}'    ),
                 'Y'        : ( 1 , 0 , '\op{Y}'    ),
                 'Z'        : ( 1 , 0 , '\op{Z}'    ),
                 'S'        : ( 1 , 0 , '\op{S}'    ),
                 'T'        : ( 1 , 0 , '\op{T}'    ),
                 'U'        : ( 1 , 0 , '\op{U}'    ),
                 'ZZ'       : ( 2 , 0 , r'\b'       ),
                 'SS'       : ( 2 , 0 , '\sq'       ),
                 'zero'     : ( 1 , 0 , '\z'        ),
                 'nop'      : ( 1 , 0 , '*-{}'      ),
                 'discard'  : ( 1 , 0 , '\discard'  ),
                 'slash'    : ( 1 , 0 , '\slash'    ),
                 'space'    : ( 1 , 0 , ''          ),
                 'swap'     : ( 2 , 0 , r'\t'       ),
                 'toffoli'  : ( 3 , 2 , r'\o'       ),
                 'Utwo'     : ( 2 , 0 , 'U'         )
                 }
                
#-----------------------------------------------------------------------------
# main program

qp = qasm_parser(fileinput.input())	# parse the qasm file
qc = qcircuit(qp.nametab,qp.typetab)	# initialize the circuit
for g in qp.gatetab:			# add each gate to the circuit
    qc.add_op(g)

print qp.comments.replace('#','%')	# output comments
qc.output_sequence()			# output time sequence of ops
qc.output_matrix()			# output matrix of qubit/timesteps
qc.output_latex()			# output latex code

